Bipartite nonlocality with a many-body system

We consider a bipartite scenario where two parties hold ensembles of $1/2$-spins which can only be measured collectively. We give numerical arguments supporting the conjecture that in this scenario no Bell inequality can be violated for arbitrary numbers of spins if only first order moment observables are available. We then give a recipe to achieve a significant Bell violation with a split many-body system when this restriction is lifted. This highlights the strong requirements needed to detect bipartite quantum correlations in many-body systems device-independently.

==> anc/I4422.txt <==
This file accompanying https://arxiv.org/abs/1810.05636 presents the 175 tight classes of 
Bell inequalities for the [(2 2 2 2) (2 2 2 2)] scenario.

Each line denotes one inequality (to be understood as ">= 0").

The order of the coefficients on each line is as follows:
inequality number, Constant, A1, A2, A3, A4, B1, A1*B1, A2*B1, A3*B1, A4*B1, B2, A1*B2, A2*B2, A3*B2, A4*B2, B3, A1*B3, A2*B3, A3*B3, A4*B3, B4, A1*B4, A2*B4, A3*B4, A4*B4

The first 6 inequalities are liftings from simples Bell scenarios.
The next 169 inequalities genuinely involve 4 settings for each party.

  1    1    1    0    0    0    1    1    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0    0
  2    2    0    0    0    0    0    1    1    0    0    0    1   -1    0    0    0    0    0    0    0    0    0    0    0    0
  3    4    1    1    0    0    1    1    1    1    0    1    1    1   -1    0    0    1   -1    0    0    0    0    0    0    0
  4    5    1    1    1    0    1    1    1    1    0    0    1    0   -1    0    0    1   -1    0    0    0    0    1   -1    0
  5    6    0    0    0    0    1    1    1    1    0    1   -1   -1   -1    0    0    1    1   -2    0    0    1   -1    0    0
  6    6    2    0    0    0    1    1    1    1    0    1    1    1   -1    0    1    1   -1    1    0    1    1   -1   -1    0
  7    6    0    0    0    0    0    1    1    1    1    0    1    1    1   -1    0    1    1   -2    0    0    1   -1    0    0
  8    6    1    1    0    0    0    1   -1    1    1    0    1   -1    1   -1    0    1    0   -1    0    0    0    1    1    0
  9    6    1    1    0    0    1    1    1    1    0    1    1    0   -1    1    0    1   -1   -1   -1    0    0    1   -1    0
 10    6    2    0    0    0    1    1    1    1    0    1    1    1   -1    0    1    1   -1    0    1    1    1   -1    0   -1
 11    7    1    1    1    0    1    1    1    0    1    1    1    0    1   -1    1   -1    1    1    0    0    0    1   -1   -2
 12    7    1    1    1    0    1    1    1    0    1    0    1   -1   -1    1    0    1    0   -1   -2    0    0    1   -1    0
 13    7    1    1    1    0    1    1    1    1    0    0    1    1   -1    1    0    1    1   -1   -1    0    2   -2    0    0
 14    7    1    1    1    0    1    1    1    1    2    1    1    1    0   -1    1    1    0    1   -1    0    0    1   -1    0
 15    7    2    1    1    1    2    1    1    1    1    1    1    1    0   -1    1    1    0   -1    1    1    1   -1    1    0
 16    7    2    2    1    0    2    1    1    1    1    2    1    1    1   -1    1    1    1   -1    0    0    1   -1    0    0
 17    8    1    1    0    0    1    1    0    1    1    1    0    1   -1   -1    0    1   -1   -3    1    0    1   -1    1   -1
 18    8    1    1    0    0    1    1    1    1    2    1    1    0    1   -1    0    1    1    1   -1    0    2   -1   -1    0
 19    8    1    1    0    0    1    2    1    1    1    1    0    1   -1   -1    0    2   -1   -1    0    0    1    0    1   -2
 20    8    1    1    0    0    1    2    1    2    0    1    1    2   -2    0    0    1   -1   -1    1    0    1   -1   -1   -1
 21    8    1    1    1    1    1    1    2    1   -1    1    2   -2    1    0    1    1    1    0    1    1   -1    0    1    1
 22    8    1    1    1    1    1    2    1   -1    1    1    1    1    1    0    0    1   -1    1   -1    0    1   -2    0    1
 23    8    1    1    1    1    1    2    1    1   -1    1    1    2   -1    1    0    1   -1   -1    1    0    1   -1    0    0
 24    8    2    1    1    0    1    1    2   -1    1    1    1    1    0   -1    0    1   -1   -1    1    0    1   -1   -1   -1
 25    8    2    1    1    0    2    1    1    1    1    1    1   -2    1   -1    1    1    1    0   -1    0    1   -1   -1    1
 26    8    2    1    1    0    2    1    1    1    1    1    1    2   -1   -1    1    1   -1    0   -1    0    1   -1   -1    1
 27    8    2    1    1    0    2    1    2    1    2    1    1   -1    1    0    1    1    1    0   -1    0    1   -1   -1    1
 28    8    2    1    1    0    2    1    2    2    1    1    1    1   -1    0    1    1   -1    1    0    0    1   -1   -1    1
 29    8    2    2    0    0    0    1   -1    1    1    0    1   -1    1   -1    0    1   -1   -1    1    0    1   -1   -1   -1
 30    8    2    2    0    0    2    1    1    1    1    2    1    1   -1   -1    0    1   -1    1   -1    0    1   -1   -1    1
 31    9    1    1    1    0    1   -3    2    1    1    1    2    1    1    1    1    1    1    0   -1    0    1    1   -1    1
 32    9    1    1    1    0    1   -1    2    1    1    1    2    1    0    2    1    1    0    1   -1    0    1    2   -1   -2
 33    9    1    1    1    0    1    1    1    1    0    0    2   -1   -2    1    0    1   -2    2    1    0    1   -1    0   -2
 34    9    1    1    1    0    1    1    1    2    1    0    2    1   -2    1    0    1   -1    1   -1    0    1   -2    0    1
 35    9    1    1    1    0    1    1    1    2    1    1    1    1    2   -1    1    2    2   -3    0    0    1   -1    0    0
 36    9    1    1    1    0    1    2    1    1    1    1   -2    2    1    0    1    2    1    0   -2    0    1    1   -1    1
 37    9    1    1    1    0    1    2    1    1    1    1   -1    1    2    1    1    1    1    0   -1    0    1   -2    2   -1
 38    9    1    1    1    0    1    2    1    1    1    1    1    1    1   -2    1   -1    2    1    1    0    1    1   -2    0
 39    9    1    1    1    0    1    2    2   -2    1    1    1    1    2    1    1    1    1    1   -2    0    1   -1    0    0
 40    9    2    1    0    0    1    2    1    1    1    1    2    1    1   -1    1    2    1   -2    0    0    2   -2    0    0
 41    9    2    1    0    0    1    2    1    1    1    1    1    1    1   -2    1    1    1   -1    0    0    2   -2   -1   -1
 42    9    2    1    0    0    1    2    1    1    1    1    2    1    1   -1    1    1    1   -1    0    0    3   -2   -1    0
 43    9    2    1    1    1    1    2    1    1   -1    1    2    1   -1    1    1    0   -1    1    1    0    2   -2    0    0
 44   10    0    0    0    0    0    2    2    1    1    0    2   -1   -1   -2    0    1   -1   -2    2    0    1   -2    2    1
 45   10    1    1    0    0    0    2   -1    2    1    0    1   -1   -2    2    0    1   -2   -1   -2    0    1    1   -1   -1
 46   10    1    1    0    0    1    1    2    1    1    1    2    0   -2   -1    0    1   -2    1    2    0    1   -1    2   -2
 47   10    2    0    0    0    1    2    1    1    1    1    2    1    0   -2    1    2    0   -2    1    1    2   -2    1    0
 48   10    2    0    0    0    1    2    2    2    1    1    2   -1   -1   -1    1    1    1   -2    1    1    1   -2    1    1
 49   10    2    1    1    0    2    1    2    2    1    1    2   -1    1   -1    1    2    1   -2    0    0    1   -1    0    2
 50   10    2    1    1    0    2    2    2    1    1    1    1   -1    2   -1    1    2    0   -2   -1    0    1   -2    0    1
 51   10    2    1    1    0    2    2    2    1    1    1    2    1   -1   -1    1    0   -1    1   -1    0    2   -3    0    1
 52   10    2    2    0    0    2    2    2    1    1    2    1    1   -1   -1    0    2   -2    1   -1    0    1    1   -1   -1
 53   10    2    2    1    1    2    1    1    1    1    0    2   -1    1   -2    0    2   -1   -2    1    0    1   -1    1    1
 54   10    3    1    0    0    2    2    1    2    1    2    1    1   -1   -1    1    2   -1    1   -1    1    2    0   -2    1
 55   10    3    1    1    1    3    2    2    2    1    1    2   -1    1   -1    1    2    1   -2    0    1    1   -1    0    1
 56   11    1    1    1    0    1    2    2   -1    2    0    1    1   -2   -4    0    1   -1    1   -1    0    1   -1   -1    1
 57   11    2    1    0    0    1    2   -1    2    2    1    2   -1    1   -3    1    1    1   -1    0    0    1   -2   -2    1
 58   11    2    1    1    1    1    3   -2    1    1    1    1    1   -1    2    1    1    1    1    0    0    3    1   -2   -2
 59   11    2    1    1    1    1    3   -2    1    1    1    2    1   -1    1    1    1    1    2   -1    0    2    1   -1   -2
 60   11    2    1    1    1    2    1    2    2    1    1    2    2   -1   -2    1    1    1   -1    2    1    2   -2    1    0
 61   11    2    1    1    1    2    1    2    2    1    1    2   -3    1    1    1    2    1   -1   -1    1    1    1   -1    2
 62   11    2    1    1    1    2    2    1    1    2    1    3    1    1   -2    0    2   -2   -1    1    0    1    1   -2    0
 63   11    2    1    1    1    2    2    1    1    2    1    3    1    1   -2    0    3   -2   -2    1    0    0    1   -1    0
 64   11    2    1    1    1    2    2    2    1    1    1    1   -2    2    0    0    2   -1   -1   -2    0    1   -2   -1    2
 65   11    2    1    1    1    2    2    2    1    1    1    1   -1    2   -1    0    2   -2   -1   -1    0    1    2   -1   -2
 66   11    2    1    1    1    2    2    2    2    0    1    2    1   -1    1    0    3   -3    1   -1    0    1    1   -1   -1
 67   11    2    2    1    0    2    2    1    1    2    2    1    1    2   -2    1    1    2   -1   -1    0    2   -2   -1   -1
 68   11    3    1    1    0    2    2    1    2    1    1    3   -2    1   -1    1    3    1   -2    1    1    1    1    0   -1
 69   11    3    1    1    0    2    2    2    2    0    1    2    1   -1    1    1    2    1   -1   -1    1    3   -3    1    0
 70   12    1    1    0    0    1   -1    2    2    2    1    2    1   -1   -1    0    2   -1   -2    3    0    2   -1    3    0
 71   12    1    1    0    0    1   -1    2    2    2    1    2    1   -1   -1    0    2   -1    4   -1    0    2   -1   -1    2
 72   12    1    1    0    0    1    3    1    2    1    1    1    3   -2   -1    0    2   -2   -2   -2    0    1   -1   -2    2
 73   12    1    1    1    1    1   -2    1    3    1    1    2    2    1    0    0    2   -2    2   -2    0    1   -2    1    2
 74   12    1    1    1    1    1    2   -1   -2    2    1   -2    2    1    2    1    1   -2    3    1    1    2    2    1    0
 75   12    1    1    1    1    1   -2    3    1    1    1    2    1    1    1    0    2    2   -3   -1    0    1    1    2   -2
 76   12    1    1    1    1    1   -1    2   -2    2    1    2    3    1   -1    1   -2    1    3    1    1    2   -1    1    1
 77   12    1    1    1    1    1    2   -3    3    1    1    1    2    1    1    0    2   -1   -2    1    0    2    1    1   -2
 78   12    1    1    1    1    1    2    3    1   -1    1   -2    1    3    1    0    2   -2    2   -2    0    1   -1    1    1
 79   12    1    1    1    1    1    2    3    2   -2    1    1    1    1    2    0    2   -2    1   -1    0    2    1   -3    0
 80   12    2    1    1    0    1    1   -2    3    1    1    2    1    1   -1    0    2   -2   -2    2    0    1   -2   -1   -2
 81   12    2    1    1    0    1    2    2   -1    2    1    2    1    1   -1    0    3   -3   -1    1    0    1    1   -2   -2
 82   12    2    1    1    0    2    0    2    2    2    1    2   -1    2   -2    1    2    1   -1   -1    0    2   -1    0    3
 83   12    2    1    1    0    2    0    2    2    2    1    2    1   -1   -1    1    2   -1    1   -1    0    2   -1   -1    4
 84   12    2    1    1    0    2    1    2    3    2    1    2    2   -2    1    1    2   -1    1   -1    0    1   -2   -1    2
 85   12    2    1    1    0    2    2    2    1    1    1    2   -1   -2   -2    1    1   -2    3   -1    0    1   -2   -1    2
 86   12    2    1    1    0    2    2    3    1    2    1    3   -2    1    1    1    1    1    1   -2    0    2    1   -2   -1
 87   12    2    1    1    0    2    2    3    2    1    1    3   -4    1    1    1    2    1   -1   -1    0    1    1   -1    1
 88   12    2    2    1    1    2    2    2    1   -1    2    2    0   -2    2    1    1   -2    3    1    1   -1    2    1    1
 89   12    3    1    0    0    2    2    1    2    1    2    1    2   -2   -1    1    2   -1    1   -3    1    2   -1   -1    1
 90   12    3    1    0    0    2    3    1    3    1    2    2    2   -2    0    1    2   -1   -1    1    1    2   -1    0   -2
 91   12    3    1    1    1    2    2    3    1   -2    2    2    1   -1    2    2    2   -2    2    0    0    1   -1   -1   -1
 92   12    3    1    1    1    3    1    2    2    2    1    2   -2   -1    2    1    2   -1    1   -1    1    2    2   -1    0
 93   12    3    2    1    0    3    2    2    1    2    2    1    2   -1   -2    1    2   -1    1   -1    0    2   -1   -2    1
 94   12    4    1    1    0    3    2    2    1    2    2    2   -2    1   -1    2    2    2    0   -2    1    2   -1   -1    1
 95   12    4    1    1    0    3    2    2    1    2    2    2   -1    2   -1    2    2    1   -1   -2    1    2   -1   -1    1
 96   12    4    1    1    0    3    2    2    2    1    2    2    2   -1   -1    2    2   -2    1   -1    1    2   -1   -1    1
 97   12    4    2    0    0    3    2    2    2    1    3    2    2   -2   -1    1    2   -1    1   -1    1    2   -1   -1    1
 98   12    4    2    1    1    4    2    2    2    2    2    2    2   -1   -1    1    2   -1    1   -1    1    2   -1   -1    1
 99   13    1    1    1    0    1   -3    2    3    1    1    2   -1    2   -2    1    3    2    1    1    0    1   -2    1    2
100   13    1    1    1    0    1    2    1    2    2    1   -2    3    1   -1    1    3    1    0   -3    0    2    2   -2    2
101   13    1    1    1    0    1    2    3   -2    2    1    2    1    1   -3    1    1    1    3    2    0    2   -2   -1    1
102   13    2    1    0    0    1    2    2    2    1    1    2    1   -2    2    1    3    1   -1   -2    0    3   -3    1    1
103   13    2    1    1    1    1    2    2   -1    2    1   -1   -2    2    2    1    2    1    1   -1    0    3   -4   -1    0
104   13    2    1    1    1    1    2    2    2   -1    1    3   -2    1    1    1    0    2   -1    2    0    3    1   -3   -1
105   13    2    1    1    1    2    0    2    2    2    1    2   -3    3   -1    1    2    3    1   -1    1    2   -1   -1    1
106   13    2    1    1    1    2    1    2    1    2    1    2   -3    3   -1    1    1    3    1   -2    1    2   -1   -2    0
107   13    2    2    1    0    2    3    2    2    1    1    1    2   -1   -1    0    2    1   -2    1    0    4   -3    0   -1
108   13    3    1    1    0    2    2   -3    2    1    2    2    3    1    2    2    1    2    1   -2    1    2   -1   -1   -1
109   13    3    1    1    0    2    2    3   -1    2    2    2    1    1   -2    1    2   -2   -1    2    0    1   -1   -2   -2
110   13    3    2    1    1    3    2    2    2    1    1    2    2   -1   -2    1    2    1   -1    1    0    3   -3    1   -1
111   13    4    1    0    0    2    3    1    2    2    2    2    1    1   -2    2    2    1   -2    1    1    3   -2   -1   -1
112   14    2    1    1    0    1    2    2   -1    2    1    3    1    1   -2    0    3   -3   -2    2    0    0    1   -3   -2
113   14    2    1    1    0    1    2    3   -1    3    1   -1    2    2   -2    1    3    1   -1   -4    1    2   -1    1    1
114   14    2    1    1    0    1    3    1   -1    4    1    2    1    1   -1    0    2    2   -2   -2    0    3   -3   -1   -1
115   14    2    1    1    0    1    3    2   -1    3    1    2    1    1   -1    0    2    2   -2   -2    0    3   -4   -1    0
116   14    2    1    1    0    2    2    2    3    1    1    2   -2   -1   -2    1    1    3   -3    0    0    1   -2   -2    3
117   14    2    1    1    0    2    3    3    2    2    1    3   -2    1    1    1    2    1    1   -3    0    2    1   -3    0
118   14    2    2    1    1    2    2    1    2    1    1    2    3   -2   -2    1    1    1   -2    3    0    3   -3   -1   -1
119   14    2    2    1    1    2    3    2    2   -1    2    2    0    2    2    1    2    2   -4    1    1   -1    2    1   -1
120   14    2    2    1    1    2    3    2    2   -1    2    2    3   -1    2    0    4   -4   -1    1    0    1    1   -1   -1
121   14    3    2    1    0    3    1    3    3    2    2    2    2   -2    0    1    2   -1    1   -1    0    2   -2   -1    3
122   14    4    1    1    0    3    3    3    1    2    2    3    1   -1   -3    2    2   -2    2    0    1    2   -1   -1    1
123   14    4    2    1    1    4    2    2    2    2    2    2    1   -2   -1    1    2   -2   -1    2    1    2   -1    2   -2
124   14    4    2    1    1    4    2    3    3    2    2    2    2   -2    0    1    2   -2   -1    2    1    2   -1    1   -1
125   14    4    2    2    0    3    2    2    1    2    3    2    1    2   -2    1    3    1   -2   -1    1    3   -2    1    1
126   15    2    1    1    1    1    2    2    2   -1    1    4   -3    1    1    1    1    2   -1    3    0    3    2   -3   -2
127   15    2    1    1    1    2    1    3    3    1    1    3   -2    2   -2    1    3    2   -3    1    1    1   -2    1    3
128   15    2    1    1    1    2    2    3    2    1    1    4   -3    1    1    0    3    2   -2   -3    0    1    1   -2    2
129   15    2    1    1    1    2    3    2    2    1    1    1   -2   -1    3    0    3   -2   -3   -2    0    1   -3    3   -1
130   15    2    1    1    1    2    3    3    1    1    1    3   -2    2    2    0    3   -1    1   -3    0    3   -1   -3    1
131   15    2    2    1    0    2    2    3    2    1    1    2    0   -1   -2    0    3   -4   -1    2    0    1    3   -3    1
132   15    2    2    2    1    2    2    2    3   -1    1   -3   -1    3    2    1    4   -3    1    1    1    1    2   -1    1
133   15    3    2    1    1    2    3    2   -1    2    2    2    3    2   -1    1    4   -4    1    0    0    2    1   -1   -2
134   15    3    2    1    1    2    3    2    2   -1    2    0    2   -2    2    1    3   -2    1    1    0    3    0   -4   -1
135   15    3    2    1    1    2    3    2    2   -1    2    1    2   -1    2    1    4   -3    1    1    0    3    1   -3   -1
136   15    3    2    1    1    3    1    3    3    2    2    2    3   -2    1    1    2   -3   -1    3    1    2   -1    1   -1
137   15    3    2    2    0    3    3    2    3    1    1    4   -3    1   -1    1    1    2   -1   -1    0    3    1   -3    1
138   15    4    2    1    0    3    2    2    2    1    2    3    2   -1   -2    1    4   -3    1   -1    1    3    1   -1    2
139   16    1    1    1    1    1    2   -3    2    4    1    2    3    1    1    0    2   -2    3   -3    0    3   -1   -3   -1
140   16    2    1    1    0    2    2    3    2    1    1    3   -4   -1    3    1    2   -1   -1   -3    0    1    3   -3    1
141   16    2    2    1    1    2    2    4    2   -2    2    1    2    2    3    1    3   -4    3   -1    1    2    0   -2    1
142   16    2    2    1    1    2    2    4    2   -2    2    2    1   -1    2    1    3   -4    3   -1    1   -1    1    3    2
143   16    2    2    1    1    2    2    3    4   -1    2    3   -1    2    2    1    4    2   -4   -1    1   -1    2   -1    1
144   16    2    2    1    1    2    4    2    2   -2    2    2    1    2    3    1    2    2   -4    1    1   -2    3    1   -1
145   16    3    1    1    1    2    3    3    3   -1    1    4   -5    1   -1    1    2    1   -1    1    0    2    2   -2   -2
146   16    3    1    1    1    3    3    2    3    1    1    2   -2   -2    3    1    3   -2   -1   -3    1    1    3   -3    0
147   16    3    2    1    0    2    4    2   -2    2    2    2    1    3    2    2    1    2    1   -2    0    4   -3    1   -2
148   16    4    1    1    0    2    3    2    1    2    2    3    1    2   -2    1    4    1   -3   -1    1    4   -3    1    1
149   16    5    1    1    1    3    3    3    1   -2    3    3    1   -2    3    3    3   -2    3    1    1    2   -1   -1   -1
150   16    5    2    2    1    5    3    3    2    3    2    3   -2    2   -1    2    2    2    0   -2    1    3   -1   -2    1
151   17    1    1    1    0    1   -3    2    4    2    1    2    3    1   -3    1    4    1    1    3    0    2   -3    3   -2
152   17    2    1    1    1    2    2    2    3    1    1    2   -3   -2    4    1    3   -2   -1   -3    1    1    4   -3    1
153   17    2    2    1    0    2    3   -1    3    3    1    1    2   -1   -1    0    2   -2   -2    2    0    2   -3    1   -6
154   17    3    1    1    0    2    2   -2    4    2    2    3    2    1   -2    1    3   -2   -3    3    0    1   -3   -1   -3
155   17    3    2    2    0    3    3    3    2    1    1    4    2   -3   -2    1    0   -1    2   -2    0    4   -4    1    1
156   18    2    2    1    1    2   -1    3   -3    3    2    3    2    2   -1    1   -3    1    5    2    1    3   -2    1    3
157   18    3    1    0    0    2    3   -1    4    4    2    3   -1    2   -4    2    2    2   -3    1    0    1   -3   -3    1
158   18    3    1    1    1    2    2    2    4   -2    2    3    4   -4   -1    2    1    2    2    3    2    3   -3   -1    1
159   18    3    2    1    0    3    3    2    3    1    2    1    4   -4   -1    1    3   -2   -1   -3    0    2   -2   -3    3
160   18    3    2    2    1    3    0    3    3   -3    2    3    2   -1    2    2    3   -2    2    1    1   -3    1    2    5
161   18    3    2    2    1    3    1    2    3    3    2    2    2    4   -2    2    3    4   -4   -1    1    3   -2   -1    1
162   18    3    2    2    1    3    3    2    1    3    2    4    2    2   -2    1   -5    4    3   -1    0    1    2   -2   -1
163   18    4    2    1    1    2    3    2    2   -1    2    2    2   -1    3    1    4    2   -3   -2    1    5   -4    1    1
164   18    4    2    1    1    3    2    3    3    1    2    4    2   -2   -2    2    2    1   -2    3    1    4   -4    2    1
165   18    4    2    1    1    3    3    2    3    1    2    4    2   -2    2    1    3    2   -1   -3    0    4   -4    1   -1
166   18    5    2    1    0    3    3    2    3    1    2    4    2   -2    2    2    3    2   -1   -2    1    5   -4    1   -1
167   18    6    2    1    1    5    3    3    3    2    3    3    2   -3   -1    2    3   -2   -1    2    2    3   -1    2   -2
168   18    6    2    2    2    6    3    3    3    3    2    3    2   -1   -2    2    3   -1   -2    2    2    3   -2    2   -1
169   19    2    2    1    0    2    3    2    1    2    1   -2    3   -3   -3    1    4   -1    2   -4    1   -3    2    5   -1
170   19    2    2    2    1    2    5    2    2   -3    2    2    2    1    3    1   -3    2    4   -2    0    2   -4    3    1
171   20    2    2    1    1    2    4    2    5   -1    1    3    2   -2    2    1   -4    5    1    1    0    3    3   -3   -3
172   20    3    2    1    0    3    2    3    3    1    2    3   -1   -2   -4    1    3   -2   -4    4    0    1   -4    4    1
173   21    3    2    1    1    3    4    5    3   -3    2    2    2    2    4    1    3    2   -5    1    1    4   -3    1   -1
174   23    2    2    2    1    2    2    6    2   -4    2    3    2    1    4    1    3   -4    5   -3    0    4   -2   -4   -2
175   24    2    2    1    1    2    6    2   -4    2    2    2    1    5    4    1   -4    5   -3    3    1    2    4    3   -4

